Short-flow-time expansion of non-singlet twist-two operators at next-to-next-to-leading order QCD

The gradient-flow formalism provides a framework for the direct determination of moments of parton distribution functions (PDFs) from lattice QCD calculations. Their conversion from the gradient-flow scheme to $\overline{\text{MS}}$ requires the matching coefficients of the short-flow-time expansion, which can be computed perturbatively. We determine these coefficients for the first six non-singlet PDF moments up to next-to-next-to-leading order in the strong coupling.

==> anc/Zeta.m <==
(*
  Zeta.m

  Ancillary file to the paper
  "Short-flow-time expansion of non-singlet twist-two operators
  at next-to-next-to-leading order QCD"
  by R.V. Harlander, J.T. Kohnen, and A. Shindler
  https://arxiv.org/abs/2511.XXXXX.

  For the notation, see Appendix C of the paper.

  This file contains:
  * zeta1-zeta6:
  * gamma:
  * ReplaceC2:

  appearing symbols:
  * as = alpha_s/Pi:
  * Lmut = Log[2*mu^2*t] + EulerGamma
  * z2 = Pi^2/6
  * QCD color factors:
    - ca = 3
    - cf = 4/3
    - tr = 1/2
  * nf = number of flavors
  * Xzetachi: marker to switch between the MSbar (=0) and the ringed scheme
    (=1) for the flowed quarks
  * C2: the non-logarithmic terms of \mathring{Z}_\chi
    It can be inserted by applying the rule ReplaceC2.
*)


ReplaceC2 = {C2 -> -23.794745`8.*ca*cf + 30.391386`8.*cf^2 +
       cf*nf*tr*(-131/18 + (79*Pi^2)/9 + (944*Log[2])/9 - 96*Log[2]^2 -
         (172*Log[3])/3 + (328*Log[2]*Log[3])/3 - (178*Log[3]^2)/3 +
         (8*PolyLog[2, 1/9])/3 - (112*PolyLog[2, 1/4])/3 -
         (400*PolyLog[2, 1/3])/3)};

zeta1 = 1 + (as*cf)/8 - (763*as^2*ca*cf)/384 - (41*as^2*cf^2)/128 - 
     (3*as*cf*Lmut)/4 - (53*as^2*ca*cf*Lmut)/24 - (11*as^2*ca*cf*Lmut^2)/32 + 
     (9*as^2*cf^2*Lmut^2)/32 + (35*as^2*cf*nf*tr)/96 + 
     (5*as^2*cf*Lmut*nf*tr)/12 + (as^2*cf*Lmut^2*nf*tr)/8 + 
     (as^2*C2*Xzetachi)/16 + (3*as*cf*Lmut*Xzetachi)/4 + 
     (223*as^2*ca*cf*Lmut*Xzetachi)/96 + (11*as^2*ca*cf*Lmut^2*Xzetachi)/32 - 
     (9*as^2*cf^2*Lmut^2*Xzetachi)/32 - (11*as^2*cf*Lmut*nf*tr*Xzetachi)/24 - 
     (as^2*cf*Lmut^2*nf*tr*Xzetachi)/8 - (5*as^2*ca*cf*z2)/32 - 
     (5*as^2*cf^2*z2)/32 + (as^2*cf*nf*tr*z2)/8 - (13*as^2*ca*cf*Log[2])/4 + 
     (as^2*cf^2*Log[2])/2 + (as^2*ca*cf*Lmut*Log[2])/2 + 
     (as^2*cf^2*Lmut*Log[2])/2 - as*cf*Xzetachi*Log[2] - 
     (as^2*cf^2*Xzetachi*Log[2])/8 - (17*as^2*ca*cf*Lmut*Xzetachi*Log[2])/
      12 - (as^2*cf^2*Lmut*Xzetachi*Log[2])/2 + 
     (as^2*cf*Lmut*nf*tr*Xzetachi*Log[2])/3 + (as^2*ca*cf*Log[2]^2)/4 + 
     (as^2*cf^2*Log[2]^2)/4 + (27*as^2*ca*cf*Log[3])/8 - 
     (3*as*cf*Xzetachi*Log[3])/4 - (3*as^2*cf^2*Xzetachi*Log[3])/32 - 
     (11*as^2*ca*cf*Lmut*Xzetachi*Log[3])/16 + 
     (as^2*cf*Lmut*nf*tr*Xzetachi*Log[3])/4 + (21*as^2*ca*cf*PolyLog[2, 1/4])/
      16 + (3*as^2*cf^2*PolyLog[2, 1/4])/2;

zeta2 = 1 + (as*cf)/72 - (12433*as^2*ca*cf)/10368 + (2687*as^2*cf^2)/10368 - 
     (as*cf*Lmut)/12 - (311*as^2*ca*cf*Lmut)/216 - (as^2*cf^2*Lmut)/6 - 
     (11*as^2*ca*cf*Lmut^2)/288 + (as^2*cf^2*Lmut^2)/288 + 
     (401*as^2*cf*nf*tr)/2592 + (17*as^2*cf*Lmut*nf*tr)/108 + 
     (as^2*cf*Lmut^2*nf*tr)/72 + (as^2*C2*Xzetachi)/16 + 
     (3*as*cf*Lmut*Xzetachi)/4 + (223*as^2*ca*cf*Lmut*Xzetachi)/96 - 
     (as^2*cf^2*Lmut*Xzetachi)/12 + (11*as^2*ca*cf*Lmut^2*Xzetachi)/32 + 
     (7*as^2*cf^2*Lmut^2*Xzetachi)/32 - (11*as^2*cf*Lmut*nf*tr*Xzetachi)/24 - 
     (as^2*cf*Lmut^2*nf*tr*Xzetachi)/8 - (49*as^2*ca*cf*z2)/288 - 
     (13*as^2*cf^2*z2)/96 + (as^2*cf*nf*tr*z2)/72 - 
     (91*as^2*ca*cf*Log[2])/54 + (217*as^2*cf^2*Log[2])/54 + 
     (as^2*ca*cf*Lmut*Log[2])/2 + (as^2*cf^2*Lmut*Log[2])/2 - 
     as*cf*Xzetachi*Log[2] - (as^2*cf^2*Xzetachi*Log[2])/72 - 
     (17*as^2*ca*cf*Lmut*Xzetachi*Log[2])/12 - 
     (7*as^2*cf^2*Lmut*Xzetachi*Log[2])/6 + 
     (as^2*cf*Lmut*nf*tr*Xzetachi*Log[2])/3 + (as^2*ca*cf*Log[2]^2)/4 + 
     (as^2*cf^2*Log[2]^2)/4 + (7*as^2*ca*cf*Log[3])/6 - 
     (61*as^2*cf^2*Log[3])/24 - (3*as*cf*Xzetachi*Log[3])/4 - 
     (as^2*cf^2*Xzetachi*Log[3])/96 - (11*as^2*ca*cf*Lmut*Xzetachi*Log[3])/
      16 - (as^2*cf^2*Lmut*Xzetachi*Log[3])/2 + 
     (as^2*cf*Lmut*nf*tr*Xzetachi*Log[3])/4 + 
     (163*as^2*ca*cf*PolyLog[2, 1/4])/144 + (137*as^2*cf^2*PolyLog[2, 1/4])/
      144;

zeta3 = 1 - (11*as*cf)/288 - (1225*as^2*ca*cf)/2592 + 
     (42023*as^2*cf^2)/165888 + (7*as*cf*Lmut)/24 - 
     (3869*as^2*ca*cf*Lmut)/3456 - (61*as^2*cf^2*Lmut)/288 + 
     (77*as^2*ca*cf*Lmut^2)/576 + (49*as^2*cf^2*Lmut^2)/1152 + 
     (559*as^2*cf*nf*tr)/20736 - (as^2*cf*Lmut*nf*tr)/108 - 
     (7*as^2*cf*Lmut^2*nf*tr)/144 + (as^2*C2*Xzetachi)/16 + 
     (3*as*cf*Lmut*Xzetachi)/4 + (223*as^2*ca*cf*Lmut*Xzetachi)/96 - 
     (47*as^2*cf^2*Lmut*Xzetachi)/384 + (11*as^2*ca*cf*Lmut^2*Xzetachi)/32 + 
     (as^2*cf^2*Lmut^2*Xzetachi)/2 - (11*as^2*cf*Lmut*nf*tr*Xzetachi)/24 - 
     (as^2*cf*Lmut^2*nf*tr*Xzetachi)/8 - (227*as^2*ca*cf*z2)/1152 - 
     (119*as^2*cf^2*z2)/1152 - (7*as^2*cf*nf*tr*z2)/144 + 
     (527*as^2*ca*cf*Log[2])/576 + (3101*as^2*cf^2*Log[2])/1152 + 
     (as^2*ca*cf*Lmut*Log[2])/2 + (as^2*cf^2*Lmut*Log[2])/2 - 
     as*cf*Xzetachi*Log[2] + (11*as^2*cf^2*Xzetachi*Log[2])/288 - 
     (17*as^2*ca*cf*Lmut*Xzetachi*Log[2])/12 - 
     (37*as^2*cf^2*Lmut*Xzetachi*Log[2])/24 + 
     (as^2*cf*Lmut*nf*tr*Xzetachi*Log[2])/3 + (as^2*ca*cf*Log[2]^2)/4 + 
     (as^2*cf^2*Log[2]^2)/4 - (979*as^2*ca*cf*Log[3])/768 - 
     (1415*as^2*cf^2*Log[3])/768 - (3*as*cf*Xzetachi*Log[3])/4 + 
     (11*as^2*cf^2*Xzetachi*Log[3])/384 - 
     (11*as^2*ca*cf*Lmut*Xzetachi*Log[3])/16 - 
     (25*as^2*cf^2*Lmut*Xzetachi*Log[3])/32 + 
     (as^2*cf*Lmut*nf*tr*Xzetachi*Log[3])/4 + 
     (541*as^2*ca*cf*PolyLog[2, 1/4])/576 + (119*as^2*cf^2*PolyLog[2, 1/4])/
      144;

zeta4 = 1 - (551*as*cf)/7200 - (6179*as^2*ca*cf)/448000 + 
     (145703293*as^2*cf^2)/725760000 + (67*as*cf*Lmut)/120 - 
     (5167*as^2*ca*cf*Lmut)/5760 - (12161*as^2*cf^2*Lmut)/43200 + 
     (737*as^2*ca*cf*Lmut^2)/2880 + (4489*as^2*cf^2*Lmut^2)/28800 - 
     (57059*as^2*cf*nf*tr)/864000 - (47*as^2*cf*Lmut*nf*tr)/360 - 
     (67*as^2*cf*Lmut^2*nf*tr)/720 + (as^2*C2*Xzetachi)/16 + 
     (3*as*cf*Lmut*Xzetachi)/4 + (223*as^2*ca*cf*Lmut*Xzetachi)/96 - 
     (1451*as^2*cf^2*Lmut*Xzetachi)/9600 + (11*as^2*ca*cf*Lmut^2*Xzetachi)/
      32 + (7*as^2*cf^2*Lmut^2*Xzetachi)/10 - 
     (11*as^2*cf*Lmut*nf*tr*Xzetachi)/24 - (as^2*cf*Lmut^2*nf*tr*Xzetachi)/
      8 - (1489*as^2*ca*cf*z2)/7200 - (2827*as^2*cf^2*z2)/28800 - 
     (67*as^2*cf*nf*tr*z2)/720 + (905137*as^2*ca*cf*Log[2])/336000 + 
     (2746619*as^2*cf^2*Log[2])/1008000 + (as^2*ca*cf*Lmut*Log[2])/2 + 
     (as^2*cf^2*Lmut*Log[2])/2 - as*cf*Xzetachi*Log[2] + 
     (551*as^2*cf^2*Xzetachi*Log[2])/7200 - 
     (17*as^2*ca*cf*Lmut*Xzetachi*Log[2])/12 - 
     (217*as^2*cf^2*Lmut*Xzetachi*Log[2])/120 + 
     (as^2*cf*Lmut*nf*tr*Xzetachi*Log[2])/3 + (as^2*ca*cf*Log[2]^2)/4 + 
     (as^2*cf^2*Log[2]^2)/4 - (1018799*as^2*ca*cf*Log[3])/336000 - 
     (7259437*as^2*cf^2*Log[3])/4032000 - (3*as*cf*Xzetachi*Log[3])/4 + 
     (551*as^2*cf^2*Xzetachi*Log[3])/9600 - 
     (11*as^2*ca*cf*Lmut*Xzetachi*Log[3])/16 - 
     (157*as^2*cf^2*Lmut*Xzetachi*Log[3])/160 + 
     (as^2*cf*Lmut*nf*tr*Xzetachi*Log[3])/4 + 
     (10123*as^2*ca*cf*PolyLog[2, 1/4])/9600 + 
     (1997*as^2*cf^2*PolyLog[2, 1/4])/2880;

zeta5 = 1 - (6163*as*cf)/57600 + (415266493*as^2*ca*cf)/870912000 - 
     (208404649*as^2*cf^2)/8709120000 + (23*as*cf*Lmut)/30 - 
     (6691*as^2*ca*cf*Lmut)/9216 - (120841*as^2*cf^2*Lmut)/345600 + 
     (253*as^2*ca*cf*Lmut^2)/720 + (529*as^2*cf^2*Lmut^2)/1800 - 
     (722059*as^2*cf*nf*tr)/5184000 - (2611*as^2*cf*Lmut*nf*tr)/11520 - 
     (23*as^2*cf*Lmut^2*nf*tr)/180 + (as^2*C2*Xzetachi)/16 + 
     (3*as*cf*Lmut*Xzetachi)/4 + (223*as^2*ca*cf*Lmut*Xzetachi)/96 - 
     (13363*as^2*cf^2*Lmut*Xzetachi)/76800 + (11*as^2*ca*cf*Lmut^2*Xzetachi)/
      32 + (137*as^2*cf^2*Lmut^2*Xzetachi)/160 - 
     (11*as^2*cf*Lmut*nf*tr*Xzetachi)/24 - (as^2*cf*Lmut^2*nf*tr*Xzetachi)/
      8 - (2129*as^2*ca*cf*z2)/9600 - (127*as^2*cf^2*z2)/1600 - 
     (23*as^2*cf*nf*tr*z2)/180 + (160526033*as^2*ca*cf*Log[2])/36288000 + 
     (142560227*as^2*cf^2*Log[2])/72576000 + (as^2*ca*cf*Lmut*Log[2])/2 + 
     (as^2*cf^2*Lmut*Log[2])/2 - as*cf*Xzetachi*Log[2] + 
     (6163*as^2*cf^2*Xzetachi*Log[2])/57600 - 
     (17*as^2*ca*cf*Lmut*Xzetachi*Log[2])/12 - 
     (121*as^2*cf^2*Lmut*Xzetachi*Log[2])/60 + 
     (as^2*cf*Lmut*nf*tr*Xzetachi*Log[2])/3 + (as^2*ca*cf*Log[2]^2)/4 + 
     (as^2*cf^2*Log[2]^2)/4 - (301797451*as^2*ca*cf*Log[3])/64512000 - 
     (4758527*as^2*cf^2*Log[3])/4032000 - (3*as*cf*Xzetachi*Log[3])/4 + 
     (6163*as^2*cf^2*Xzetachi*Log[3])/76800 - 
     (11*as^2*ca*cf*Lmut*Xzetachi*Log[3])/16 - 
     (91*as^2*cf^2*Lmut*Xzetachi*Log[3])/80 + 
     (as^2*cf*Lmut*nf*tr*Xzetachi*Log[3])/4 + 
     (1563*as^2*ca*cf*PolyLog[2, 1/4])/1600 + 
     (10441*as^2*cf^2*PolyLog[2, 1/4])/14400;

zeta6 = 1 - (372377*as*cf)/2822400 + (116671287151*as^2*ca*cf)/134120448000 - 
     (1120571951063*as^2*cf^2)/3651056640000 + (197*as*cf*Lmut)/210 - 
     (2829221*as^2*ca*cf*Lmut)/4838400 - (35181523*as^2*cf^2*Lmut)/84672000 + 
     (2167*as^2*ca*cf*Lmut^2)/5040 + (38809*as^2*cf^2*Lmut^2)/88200 - 
     (355534709*as^2*cf*nf*tr)/1778112000 - (370961*as^2*cf*Lmut*nf*tr)/
      1209600 - (197*as^2*cf*Lmut^2*nf*tr)/1260 + (as^2*C2*Xzetachi)/16 + 
     (3*as*cf*Lmut*Xzetachi)/4 + (223*as^2*ca*cf*Lmut*Xzetachi)/96 - 
     (725177*as^2*cf^2*Lmut*Xzetachi)/3763200 + 
     (11*as^2*ca*cf*Lmut^2*Xzetachi)/32 + (1103*as^2*cf^2*Lmut^2*Xzetachi)/
      1120 - (11*as^2*cf*Lmut*nf*tr*Xzetachi)/24 - 
     (as^2*cf*Lmut^2*nf*tr*Xzetachi)/8 - (321851*as^2*ca*cf*z2)/1411200 - 
     (5941*as^2*cf^2*z2)/78400 - (197*as^2*cf*nf*tr*z2)/1260 + 
     (177652851*as^2*ca*cf*Log[2])/30184000 + (5705950837*as^2*cf^2*Log[2])/
      3259872000 + (as^2*ca*cf*Lmut*Log[2])/2 + (as^2*cf^2*Lmut*Log[2])/2 - 
     as*cf*Xzetachi*Log[2] + (372377*as^2*cf^2*Xzetachi*Log[2])/2822400 - 
     (17*as^2*ca*cf*Lmut*Xzetachi*Log[2])/12 - 
     (919*as^2*cf^2*Lmut*Xzetachi*Log[2])/420 + 
     (as^2*cf*Lmut*nf*tr*Xzetachi*Log[2])/3 + (as^2*ca*cf*Log[2]^2)/4 + 
     (as^2*cf^2*Log[2]^2)/4 - (424246536023*as^2*ca*cf*Log[3])/69543936000 - 
     (28367842117*as^2*cf^2*Log[3])/34771968000 - (3*as*cf*Xzetachi*Log[3])/
      4 + (372377*as^2*cf^2*Xzetachi*Log[3])/3763200 - 
     (11*as^2*ca*cf*Lmut*Xzetachi*Log[3])/16 - 
     (709*as^2*cf^2*Lmut*Xzetachi*Log[3])/560 + 
     (as^2*cf*Lmut*nf*tr*Xzetachi*Log[3])/4 + 
     (123721*as^2*ca*cf*PolyLog[2, 1/4])/117600 + 
     (190727*as^2*cf^2*PolyLog[2, 1/4])/235200;

gamma[n_] := (-as)*cf*(-3/4 + Harmonic[n, 1] - 1/(2*n*(n + 1))) - 
     as^2*(((cf^2 - (1/2)*cf*ca)*(16*Harmonic[n, 1]*((2*n + 1)/
            (n^2*(n + 1)^2)) + 16*(2*Harmonic[n, 1] - 1/(n*(n + 1)))*
           (Harmonic[n, 2] - Harmonicp[n, 2]) + 64*Harmonict[n] + 
          24*Harmonic[n, 2] - 3 - 8*Harmonicp[n, 3] - 
          8*((3*n^3 + n^2 - 1)/(n^3*(n + 1)^3)) - 16*(-1)^n*
           ((2*n^2 + 2*n + 1)/(n^3*(n + 1)^3))) + 
        (cf*ca)*(Harmonic[n, 1]*(536/9 + 8*((2*n + 1)/(n^2*(n + 1)^2))) - 
          16*Harmonic[n, 1]*Harmonic[n, 2] + Harmonic[n, 2]*
           (-52/3 + 8/(n*(n + 1))) - 43/6 - 
          4*((151*n^4 + 263*n^3 + 97*n^2 + 3*n + 9)/(9*n^3*(n + 1)^3))) + 
        (cf*nf*tr)*((-160/9)*Harmonic[n, 1] + (32/3)*Harmonic[n, 2] + 4/3 + 
          16*((11*n^2 + 5*n - 3)/(9*n^2*(n + 1)^2))))/32);
 
Harmonic[n_, l_] := Sum[1/j^l, {j, 1, n}];
 
Harmonict[n_] := Sum[((-1)^j/j^2)*Harmonic[j, 1], {j, 1, n}];
 
Harmonicp[n_, l_] := ((1 + (-1)^n)/2)*Harmonic[n/2, l] + 
     ((1 - (-1)^n)/2)*Harmonic[(n - 1)/2, l];


==> anc/Zeta.py <==
'''
  Zeta.py

  Ancillary file to the paper
  "Short-flow-time expansion of non-singlet twist-two operators
  at next-to-next-to-leading order QCD"
  by R.V. Harlander, J.T. Kohnen, and A. Shindler
  https://arxiv.org/abs/2511.XXXXX.

  For the notation, see Appendix C of the paper.
  For Mathematica format, see Zeta.m.

  This file contains the functions
  * zeta_1-zeta_6
  * gamma

  appearing symbols:
  * a_s = alpha_s/Pi:
  * Lmut = Log[2*mu^2*t] + EulerGamma
  * ge = EulerGamma
  * z2 = Pi^2/6
  * QCD color factors:
    - CA = 3
    - CF = 4/3
    - TR = 1/2
  * nf = number of flavors
  * Xzetachi: marker to switch between the MSbar (=0) and the ringed
    scheme (=1) for the flowed quarks
  * chi2(nf): the non-logarithmic terms of \\mathring{Z}_\\chi
'''

import numpy as np
from mpmath import polylog

ge = np.euler_gamma
TR = 1/2
CF, CA = 4/3, 3
z2 = np.pi**2 / 6

chiA = -23.7947; chiF = 30.3914
chiR = -131/18 + 46*z2/3 + 944*np.log(2)/9 + 160*np.log(2)**2/3 - 172*np.log(3)/3 + 104*np.log(2)*np.log(3)/3 - 178*np.log(3)**2/3 + 8*polylog(2,1/9)/3 - 400*polylog(2,1/3)/3 + 112*polylog(2,3/4)/3

def chi2(nf):
    return CA*CF*chiA + chiF*CF**2 + CF*TR*nf*chiR;

def zeta_1(alpha_s, nf, mu, t, Oa=2):
    a_s = alpha_s/np.pi
    Lmut = np.log(2*t*mu**2) + ge
    zeta_1 = 1
    if Oa not in [0,1,2]:
        print("Wrong argument Oa in zeta_1.")
        exit()
    if Oa >= 1:
        zeta_1 += + (a_s*CF)/8. - (3*a_s*CF*Lmut)/4. + (3*a_s*CF*Lmut*Xzetachi)/4. - a_s*CF*Xzetachi*np.log(2) - (3*a_s*CF*Xzetachi*np.log(3))/4.
    if Oa >= 2:
        zeta_1 += a_s**2*((Lmut**2*((11*CA*CF*(-1 + Xzetachi))/2. - (9*CF**2*(-1 + Xzetachi))/2. - 2*CF*nf*TR*(-1 + Xzetachi)))/16. + (Lmut*(-8*CF**2*(-1 + Xzetachi)*np.log(2) + (2*CF*nf*TR*(10 + Xzetachi*(-11 + 8*np.log(2) + 6*np.log(3))))/3. + (CA*CF*(-212 + 48*np.log(2) - Xzetachi*(-223 + 136*np.log(2) + 66*np.log(3))))/6.))/16. + ((CF*nf*(35 + 2*np.pi**2)*TR)/6. + chi2(nf)*Xzetachi + (CA*CF*(-763 - 10*np.pi**2 - 1248*np.log(2) + 96*np.log(2)**2 + 1296*np.log(3) + 504*polylog(2,1/4)))/24. + (CF**2*(-123 - 10*np.pi**2 + 192*np.log(2) - 48*Xzetachi*np.log(2) + 96*np.log(2)**2 - 36*Xzetachi*np.log(3) + 576*polylog(2,1/4)))/24.)/16.)
    return zeta_1

def zeta_2(alpha_s, nf, mu, t, Oa=2):
    a_s = alpha_s/np.pi
    Lmut = np.log(2*t*mu**2) + ge
    if Oa not in [0,1,2]:
        print("Wrong argument Oa in zeta_2.")
        exit()
    zeta_2 = 1
    if Oa >= 1:
        zeta_2 += + (a_s*CF)/72. - (a_s*CF*Lmut)/12. + (3*a_s*CF*Lmut*Xzetachi)/4. - a_s*CF*Xzetachi*np.log(2) - (3*a_s*CF*Xzetachi*np.log(3))/4.
    if Oa >= 2:
        zeta_2 += a_s**2*((-12433*CA*CF)/10368. + (2687*CF**2)/10368. - (311*CA*CF*Lmut)/216. - (CF**2*Lmut)/6. - (11*CA*CF*Lmut**2)/288. + (CF**2*Lmut**2)/288. + (401*CF*nf*TR)/2592. + (17*CF*Lmut*nf*TR)/108. + (CF*Lmut**2*nf*TR)/72. + (chi2(nf)*Xzetachi)/16. + (223*CA*CF*Lmut*Xzetachi)/96. - (CF**2*Lmut*Xzetachi)/12. + (11*CA*CF*Lmut**2*Xzetachi)/32. + (7*CF**2*Lmut**2*Xzetachi)/32. - (11*CF*Lmut*nf*TR*Xzetachi)/24. - (CF*Lmut**2*nf*TR*Xzetachi)/8. - (49*CA*CF*z2)/288. - (13*CF**2*z2)/96. + (CF*nf*TR*z2)/72. - (91*CA*CF*np.log(2))/54. + (217*CF**2*np.log(2))/54. + (CA*CF*Lmut*np.log(2))/2. + (CF**2*Lmut*np.log(2))/2. - (CF**2*Xzetachi*np.log(2))/72. - (17*CA*CF*Lmut*Xzetachi*np.log(2))/12. - (7*CF**2*Lmut*Xzetachi*np.log(2))/6. + (CF*Lmut*nf*TR*Xzetachi*np.log(2))/3. + (CA*CF*np.log(2)**2)/4. + (CF**2*np.log(2)**2)/4. + (7*CA*CF*np.log(3))/6. - (61*CF**2*np.log(3))/24. - (CF**2*Xzetachi*np.log(3))/96. - (11*CA*CF*Lmut*Xzetachi*np.log(3))/16. - (CF**2*Lmut*Xzetachi*np.log(3))/2. + (CF*Lmut*nf*TR*Xzetachi*np.log(3))/4. + (163*CA*CF*polylog(2,1/4))/144. + (137*CF**2*polylog(2,1/4))/144.)
    return zeta_2

def zeta_3(alpha_s, nf, mu, t, Oa=2):
    a_s = alpha_s/np.pi
    Lmut = np.log(2*t*mu**2) + ge
    if Oa not in [0,1,2]:
        print("Wrong argument Oa in zeta_3.")
        exit()
    zeta_3 = 1
    if Oa >= 1:
        zeta_3 += - (11*a_s*CF)/288. + (7*a_s*CF*Lmut)/24. + (3*a_s*CF*Lmut*Xzetachi)/4. - a_s*CF*Xzetachi*np.log(2) - (3*a_s*CF*Xzetachi*np.log(3))/4.
    if Oa >= 2:
        zeta_3 += a_s**2*((-1225*CA*CF)/2592. + (42023*CF**2)/165888. - (3869*CA*CF*Lmut)/3456. - (61*CF**2*Lmut)/288. + (77*CA*CF*Lmut**2)/576. + (49*CF**2*Lmut**2)/1152. + (559*CF*nf*TR)/20736. - (CF*Lmut*nf*TR)/108. - (7*CF*Lmut**2*nf*TR)/144. + (chi2(nf)*Xzetachi)/16. + (223*CA*CF*Lmut*Xzetachi)/96. - (47*CF**2*Lmut*Xzetachi)/384. + (11*CA*CF*Lmut**2*Xzetachi)/32. + (CF**2*Lmut**2*Xzetachi)/2. - (11*CF*Lmut*nf*TR*Xzetachi)/24. - (CF*Lmut**2*nf*TR*Xzetachi)/8. - (227*CA*CF*z2)/1152. - (119*CF**2*z2)/1152. - (7*CF*nf*TR*z2)/144. + (527*CA*CF*np.log(2))/576. + (3101*CF**2*np.log(2))/1152. + (CA*CF*Lmut*np.log(2))/2. + (CF**2*Lmut*np.log(2))/2. + (11*CF**2*Xzetachi*np.log(2))/288. - (17*CA*CF*Lmut*Xzetachi*np.log(2))/12. - (37*CF**2*Lmut*Xzetachi*np.log(2))/24. + (CF*Lmut*nf*TR*Xzetachi*np.log(2))/3. + (CA*CF*np.log(2)**2)/4. + (CF**2*np.log(2)**2)/4. - (979*CA*CF*np.log(3))/768. - (1415*CF**2*np.log(3))/768. + (11*CF**2*Xzetachi*np.log(3))/384. - (11*CA*CF*Lmut*Xzetachi*np.log(3))/16. - (25*CF**2*Lmut*Xzetachi*np.log(3))/32. + (CF*Lmut*nf*TR*Xzetachi*np.log(3))/4. + (541*CA*CF*polylog(2,1/4))/576. + (119*CF**2*polylog(2,1/4))/144.)
    return zeta_3

def zeta_4(alpha_s, nf, mu, t, Oa=2):
    a_s = alpha_s/np.pi
    Lmut = np.log(2*t*mu**2) + ge
    if Oa not in [0,1,2]:
        print("Wrong argument Oa in zeta_4.")
        exit()
    zeta_4 = 1
    if Oa >= 1:
        zeta_4 += - (551*a_s*CF)/7200. + (67*a_s*CF*Lmut)/120. + (3*a_s*CF*Lmut*Xzetachi)/4. - a_s*CF*Xzetachi*np.log(2) - (3*a_s*CF*Xzetachi*np.log(3))/4.
    if Oa >= 2:
        zeta_4 += a_s**2*((-6179*CA*CF)/448000. + (145703293*CF**2)/7.2576e8 - (5167*CA*CF*Lmut)/5760. - (12161*CF**2*Lmut)/43200. + (737*CA*CF*Lmut**2)/2880. + (4489*CF**2*Lmut**2)/28800. - (57059*CF*nf*TR)/864000. - (47*CF*Lmut*nf*TR)/360. - (67*CF*Lmut**2*nf*TR)/720. + (chi2(nf)*Xzetachi)/16. + (223*CA*CF*Lmut*Xzetachi)/96. - (1451*CF**2*Lmut*Xzetachi)/9600. + (11*CA*CF*Lmut**2*Xzetachi)/32. + (7*CF**2*Lmut**2*Xzetachi)/10. - (11*CF*Lmut*nf*TR*Xzetachi)/24. - (CF*Lmut**2*nf*TR*Xzetachi)/8. - (1489*CA*CF*z2)/7200. - (2827*CF**2*z2)/28800. - (67*CF*nf*TR*z2)/720. + (905137*CA*CF*np.log(2))/336000. + (2746619*CF**2*np.log(2))/1.008e6 + (CA*CF*Lmut*np.log(2))/2. + (CF**2*Lmut*np.log(2))/2. + (551*CF**2*Xzetachi*np.log(2))/7200. - (17*CA*CF*Lmut*Xzetachi*np.log(2))/12. - (217*CF**2*Lmut*Xzetachi*np.log(2))/120. + (CF*Lmut*nf*TR*Xzetachi*np.log(2))/3. + (CA*CF*np.log(2)**2)/4. + (CF**2*np.log(2)**2)/4. - (1018799*CA*CF*np.log(3))/336000. - (7259437*CF**2*np.log(3))/4.032e6 + (551*CF**2*Xzetachi*np.log(3))/9600. - (11*CA*CF*Lmut*Xzetachi*np.log(3))/16. - (157*CF**2*Lmut*Xzetachi*np.log(3))/160. + (CF*Lmut*nf*TR*Xzetachi*np.log(3))/4. + (10123*CA*CF*polylog(2,1/4))/9600. + (1997*CF**2*polylog(2,1/4))/2880.)
    return zeta_4

def zeta_5(alpha_s, nf, mu, t, Oa=2):
    a_s = alpha_s/np.pi
    Lmut = np.log(2*t*mu**2) + ge
    if Oa not in [0,1,2]:
        print("Wrong argument Oa in zeta_5.")
        exit()
    zeta_5 = 1
    if Oa >= 1:
        zeta_5 += - (6163*a_s*CF)/57600. + (23*a_s*CF*Lmut)/30. + (3*a_s*CF*Lmut*Xzetachi)/4. - a_s*CF*Xzetachi*np.log(2) - (3*a_s*CF*Xzetachi*np.log(3))/4.
    if Oa >= 2:
        zeta_5 += a_s**2*((415266493*CA*CF)/8.70912e8 - (208404649*CF**2)/8.70912e9 - (6691*CA*CF*Lmut)/9216. - (120841*CF**2*Lmut)/345600. + (253*CA*CF*Lmut**2)/720. + (529*CF**2*Lmut**2)/1800. - (722059*CF*nf*TR)/5.184e6 - (2611*CF*Lmut*nf*TR)/11520. - (23*CF*Lmut**2*nf*TR)/180. + (chi2(nf)*Xzetachi)/16. + (223*CA*CF*Lmut*Xzetachi)/96. - (13363*CF**2*Lmut*Xzetachi)/76800. + (11*CA*CF*Lmut**2*Xzetachi)/32. + (137*CF**2*Lmut**2*Xzetachi)/160. - (11*CF*Lmut*nf*TR*Xzetachi)/24. - (CF*Lmut**2*nf*TR*Xzetachi)/8. - (2129*CA*CF*z2)/9600. - (127*CF**2*z2)/1600. - (23*CF*nf*TR*z2)/180. + (160526033*CA*CF*np.log(2))/3.6288e7 + (142560227*CF**2*np.log(2))/7.2576e7 + (CA*CF*Lmut*np.log(2))/2. + (CF**2*Lmut*np.log(2))/2. + (6163*CF**2*Xzetachi*np.log(2))/57600. - (17*CA*CF*Lmut*Xzetachi*np.log(2))/12. - (121*CF**2*Lmut*Xzetachi*np.log(2))/60. + (CF*Lmut*nf*TR*Xzetachi*np.log(2))/3. + (CA*CF*np.log(2)**2)/4. + (CF**2*np.log(2)**2)/4. - (301797451*CA*CF*np.log(3))/6.4512e7 - (4758527*CF**2*np.log(3))/4.032e6 + (6163*CF**2*Xzetachi*np.log(3))/76800. - (11*CA*CF*Lmut*Xzetachi*np.log(3))/16. - (91*CF**2*Lmut*Xzetachi*np.log(3))/80. + (CF*Lmut*nf*TR*Xzetachi*np.log(3))/4. + (1563*CA*CF*polylog(2,1/4))/1600. + (10441*CF**2*polylog(2,1/4))/14400.)
    return zeta_5

def zeta_6(alpha_s, nf, mu, t, Oa=2):
    a_s = alpha_s/np.pi
    Lmut = np.log(2*t*mu**2) + ge
    if Oa not in [0,1,2]:
        print("Wrong argument Oa in zeta_6.")
        exit()
    zeta_6 = 1
    if Oa >= 1:
        zeta_6 += - (372377*a_s*CF)/2.8224e6 + (197*a_s*CF*Lmut)/210. + (3*a_s*CF*Lmut*Xzetachi)/4. - a_s*CF*Xzetachi*np.log(2) - (3*a_s*CF*Xzetachi*np.log(3))/4.
    if Oa >= 2:
        zeta_6 += a_s**2*((116671287151*CA*CF)/1.34120448e11 - (1120571951063*CF**2)/3.65105664e12 - (2829221*CA*CF*Lmut)/4.8384e6 - (35181523*CF**2*Lmut)/8.4672e7 + (2167*CA*CF*Lmut**2)/5040. + (38809*CF**2*Lmut**2)/88200. - (355534709*CF*nf*TR)/1.778112e9 - (370961*CF*Lmut*nf*TR)/1.2096e6 - (197*CF*Lmut**2*nf*TR)/1260. + (chi2(nf)*Xzetachi)/16. + (223*CA*CF*Lmut*Xzetachi)/96. - (725177*CF**2*Lmut*Xzetachi)/3.7632e6 + (11*CA*CF*Lmut**2*Xzetachi)/32. + (1103*CF**2*Lmut**2*Xzetachi)/1120. - (11*CF*Lmut*nf*TR*Xzetachi)/24. - (CF*Lmut**2*nf*TR*Xzetachi)/8. - (321851*CA*CF*z2)/1.4112e6 - (5941*CF**2*z2)/78400. - (197*CF*nf*TR*z2)/1260. + (177652851*CA*CF*np.log(2))/3.0184e7 + (5705950837*CF**2*np.log(2))/3.259872e9 + (CA*CF*Lmut*np.log(2))/2. + (CF**2*Lmut*np.log(2))/2. + (372377*CF**2*Xzetachi*np.log(2))/2.8224e6 - (17*CA*CF*Lmut*Xzetachi*np.log(2))/12. - (919*CF**2*Lmut*Xzetachi*np.log(2))/420. + (CF*Lmut*nf*TR*Xzetachi*np.log(2))/3. + (CA*CF*np.log(2)**2)/4. + (CF**2*np.log(2)**2)/4. - (424246536023*CA*CF*np.log(3))/6.9543936e10 - (28367842117*CF**2*np.log(3))/3.4771968e10 + (372377*CF**2*Xzetachi*np.log(3))/3.7632e6 - (11*CA*CF*Lmut*Xzetachi*np.log(3))/16. - (709*CF**2*Lmut*Xzetachi*np.log(3))/560. + (CF*Lmut*nf*TR*Xzetachi*np.log(3))/4. + (123721*CA*CF*polylog(2,1/4))/117600. + (190727*CF**2*polylog(2,1/4))/235200.)
    return zeta_6

def Harmonic(n, l):
    return sum(1/x**l for x in range(1, n+1))

def Harmonict(n):
    return sum((-1)**x/x**2*Harmonic(x,1) for x in range(1, n+1))

def Harmonicp(n, l):
    return (1+(-1)**n)/2*Harmonic(int(n/2),l)+(1-(-1)**n)/2*Harmonic(int((n-1)/2),l)

def gamma(n, alpha_s, nf, Oa=2):
    a_s = alpha_s/np.pi
    if n == 1: return 0
    if n not in [2,3,4,5,6]:
        print("Wrong argument n in gamma.")
        exit()
    if Oa not in [0,1,2]:
        print("Wrong argument Oa in gamma.")
        exit()
    gamma = 0
    if Oa >= 1:
        gamma = (3*a_s*CF)/4. + (a_s*CF)/(2.*n*(1 + n)) - a_s*CF*Harmonic(n,1)
    if Oa >= 2:
        gamma += a_s**2*((17*CA*CF)/96. + (3*CF**2)/32. + (59*CA*CF)/(18.*(1 + n)**3) + (3*CF**2)/(4.*(1 + n)**3) + (CA*CF)/(4.*n**3*(1 + n)**3) - ((-1)**n*CA*CF)/(4.*n**3*(1 + n)**3) - CF**2/(4.*n**3*(1 + n)**3) + ((-1)**n*CF**2)/(2.*n**3*(1 + n)**3) + (CA*CF)/(24.*n**2*(1 + n)**3) - ((-1)**n*CA*CF)/(2.*n**2*(1 + n)**3) + ((-1)**n*CF**2)/(n**2*(1 + n)**3) + (11*CA*CF)/(9.*n*(1 + n)**3) - ((-1)**n*CA*CF)/(2.*n*(1 + n)**3) + CF**2/(4.*n*(1 + n)**3) + ((-1)**n*CF**2)/(n*(1 + n)**3) + (151*CA*CF*n)/(72.*(1 + n)**3) - (CF*nf*TR)/24. - (11*CF*nf*TR)/(18.*(1 + n)**2) + (CF*nf*TR)/(6.*n**2*(1 + n)**2) - (5*CF*nf*TR)/(18.*n*(1 + n)**2) - (67*CA*CF*Harmonic(n,1))/36. - (CF**2*Harmonic(n,1))/(2.*n**2*(1 + n)**2) - (CF**2*Harmonic(n,1))/(n*(1 + n)**2) + (5*CF*nf*TR*Harmonic(n,1))/9. + (11*CA*CF*Harmonic(n,2))/12. - (3*CF**2*Harmonic(n,2))/4. - (CA*CF*Harmonic(n,2))/(2.*n*(1 + n)) + (CF**2*Harmonic(n,2))/(2.*n*(1 + n)) - (CF*nf*TR*Harmonic(n,2))/3. + CA*CF*Harmonic(n,1)*Harmonic(n,2) - CF**2*Harmonic(n,1)*Harmonic(n,2) + (CA*CF*Harmonicp(n,2))/(4.*n*(1 + n)) - (CF**2*Harmonicp(n,2))/(2.*n*(1 + n)) - (CA*CF*Harmonic(n,1)*Harmonicp(n,2))/2. + CF**2*Harmonic(n,1)*Harmonicp(n,2) - (CA*CF*Harmonicp(n,3))/8. + (CF**2*Harmonicp(n,3))/4. + CA*CF*Harmonict(n) - 2*CF**2*Harmonict(n))
    return gamma

